Trajectory Generation and Tracking Control for Aggressive Tail-Sitter Flights

We address the theoretical and practical problems related to the trajectory generation and tracking control of tail-sitter UAVs. Theoretically, we focus on the differential flatness property with full exploitation of actual UAV aerodynamic models, which lays a foundation for generating dynamically feasible trajectory and achieving high-performance tracking control. We have found that a tail-sitter is differentially flat with accurate aerodynamic models within the entire flight envelope, by specifying coordinate flight condition and choosing the vehicle position as the flat output. This fundamental property allows us to fully exploit the high-fidelity aerodynamic models in the trajectory planning and tracking control to achieve accurate tail-sitter flights. Particularly, an optimization-based trajectory planner for tail-sitters is proposed to design high-quality, smooth trajectories with consideration of kinodynamic constraints, singularity-free constraints and actuator saturation. The planned trajectory of flat output is transformed to state trajectory in real-time with consideration of wind in environments. To track the state trajectory, a global, singularity-free, and minimally-parameterized on-manifold MPC is developed, which fully leverages the accurate aerodynamic model to achieve high-accuracy trajectory tracking within the whole flight envelope. The effectiveness of the proposed framework is demonstrated through extensive real-world experiments in both indoor and outdoor field tests, including agile SE(3) flight through consecutive narrow windows requiring specific attitude and with speed up to 10m/s, typical tail-sitter maneuvers (transition, level flight and loiter) with speed up to 20m/s, and extremely aggressive aerobatic maneuvers (Wingover, Loop, Vertical Eight and Cuban Eight) with acceleration up to 2.5g.

==> Figures/flight_thr_window.m <==
close all;clear;clc;
format long

tran{1} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/single_frame/Roll0_v8/20220709 -- 233738.txt");
tran{2} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/single_frame/Roll-20_v3/20220711 -- 143520.txt");
tran{3} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/single_frame/Roll-20_v5/test_2/20220709 -- 025646.txt");
% tran{3} = tailsitter_read_data_func("D:\OneDrive - connect.hku.hk\MARS\实验记录\Tailsitter_shenzhen\Indoor\single_frame\Roll-20_v6\20220709 -- 154537.txt");
tran{4} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/single_frame/Roll-20_v8/20220709 -- 175828.txt");
tran{5} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/single_frame/Roll-20_v10/20220709 -- 215032.txt");
tran{6} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/single_frame/Roll-40_v8/20220710 -- 112955.txt");
tran{7} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/double_frame/Roll0_Roll-20_v8/20220711 -- 162835.txt");
tran{8} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/double_frame/Roll20_Roll-20_v8/20220711 -- 013204.txt");
tran{9} = tailsitter_read_data_func("../../../实验记录/Tailsitter_shenzhen/Indoor/double_frame/Roll-40_Roll-20_v8/20220711 -- 210510.txt");

color_list = {'#033F82', '#E8410D', '#ffb400', '#EDB120', '#000000', '#77AC30', '#7E2F8E', '#000000', '#5E2612'};
patch_color = {'#bdc3c7', '#6c7a89', '#f6e4c4', '#4DBEEE', '#fffbe0',  '#F2F1E6', '#FFF2EE', '#E0EFFA'};
vel_list = {'5m/s', '8m/s', '12m/s', '15m/s', '18m/s', '20m/s'};
stage_list = {'Forward Transition', 'Level Flight', 'Backward Transition', 'Hover', 'Inverted Forward Transition', 'Inverted Level Flight', 'Inverted Backward Flight'};
stage_label = {'I', 'II', 'III', 'IV', 'V', 'VI', 'VII'};
vel_vec = [5 8 12 15 18 20];

ACC2THRUSTCMD = 0.04306;
%%
fltr.sys = filter_design('Butter_LP' , 10 , 5 , 0 , 0);
fltr.sysd = c2d(fltr.sys , 0.01 , 'tustin');  
for k = 1 : 9
    for j = 1 : 3
        tran{1,k}.control.pos_err_filted(:,j) = filtfilt(fltr.sysd.Numerator{1} , fltr.sysd.Denominator{1} , tran{1,k}.control.pos_err(:,j));
    end
    tran{1,k}.control.thrust_cmd_filted = filtfilt(fltr.sysd.Numerator{1} , fltr.sysd.Denominator{1} , tran{1,k}.control.thrust_cmd);
end

%% separate stage: 1. fw_tran, 2. level_flt, 3. bw_tran, 4. inv_fw_tran, 5. inv_level_flt, 6. inv_bw_tran
for k = 1:9
    tran{1,k}.stage_index = [];
    tran{1,k}.stage_index = aerobatics_detect_vel_func(tran{k}.trajectory.vel_xy_norm(:,1));
    tran{1,k}.thr_index = thr_window_detect_vel_func(tran{k}.trajectory.vel(tran{1,k}.stage_index(1): tran{1,k}.stage_index(2),1));
end

figure(111)
for k = 1 : 9
    subplot(9,1,k)
    hold on
    stg_index = tran{1,k}.stage_index(:);
    init_index = stg_index(1)-300;
    fin_index =  min(stg_index(end)+300, length(tran{1,k}.Time));
    plot(tran{1,k}.Time(init_index : fin_index), tran{1,k}.trajectory.vel_norm(init_index : fin_index,1))
%     x = [tran{1,k}.Time(tran{1,k}.stage_index(1)), tran{1,k}.Time(tran{1,k}.stage_index(1)), tran{1,k}.Time(tran{1,k}.stage_index(2)), tran{1,k}.Time(tran{1,k}.stage_index(2))];
%      plot(tran{1,k}.trajectory.vel(:,1))
%     x = [tran{1,k}.stage_index(1), tran{1,k}.stage_index(1), tran{1,k}.stage_index(2), tran{1,k}.stage_index(2)];
%     y = [-5, 5, 5, -5];
    yl = ylim;
    y = [yl(1), yl(2), yl(2), yl(1)];
    for j = 1 : 1
        x = [tran{1,k}.Time(stg_index(j)), tran{1,k}.Time(stg_index(j)), tran{1,k}.Time(stg_index(j+1)), tran{1,k}.Time(stg_index(j+1))];   
        p = patch( x, y,  'r','FaceAlpha',.3, 'LineStyle', 'none');
        p.FaceColor = color_list{j};  
    end
end

%% double frame Roll-20,20 v8
% k = 5;
k = 8;

fig_fontsize = 24;
figure(44)
t = tiledlayout(3,4);
t.TileSpacing = 'tight';
t.Padding = 'tight';
set(gcf,'PositionMode', 'manual')
set(gcf, 'Units', 'points');
set(gcf, 'Position', [50, 50, 1800, 900]);
% set(gcf, 'Position', [-1050, -400, 1800, 750]);

pos_label = {'X (m)', 'Y (m)', 'Z (m)'};
figure_order = {'(a)', '(d)', '(b)', '(e)', '(c)', '(f)'};
pos_ylim = [0 100; 0 150; -33 -25];

init_wait = 0;
if k == 5
    fin_wait = 80;
elseif k == 8
    fin_wait = 50;
else
    fin_wait = 0;
end
stg_index = tran{1,k}.stage_index(:);
init_index = stg_index(1)-init_wait;
fin_index =  min(stg_index(end)+fin_wait, length(tran{1,k}.Time));

p = {};

nexttile(1)
hold on
for j = 1 : 3
    p{1,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.feedback.pos(init_index : fin_index,j), 'linewidth', 3, 'Color',color_list{j}, 'LineStyle', '-');
    p{2,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.trajectory.pos(init_index : fin_index,j), 'linewidth', 5, 'Color',color_list{j}, 'LineStyle', '--');
end
ylabel('$\mathbf{p}$ (m)', 'FontName','Times New Roman','interpreter','latex')
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
% xticklabels({})
grid on
title('(a)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.28*(yl(2)- yl(1))])
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
legend([p{1,1}, p{1,2}, p{1,3}], {'X', 'Y', 'Z'}, 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')

nexttile(2)
hold on
p{1,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.feedback.vel_norm(init_index : fin_index), 'linewidth', 3, 'Color',color_list{1}, 'LineStyle', '-');
p{2,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.trajectory.vel_norm(init_index : fin_index), 'linewidth', 3, 'Color',color_list{2}, 'LineStyle', '--');
ylabel('$\Vert \mathbf{v} \Vert$ (m/s)', 'FontName','Times New Roman','interpreter','latex')
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
% xticklabels({})
grid on
title('(b)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.28*(yl(2)- yl(1))])
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
legend('Meas.', 'Ref.', 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')

nexttile(6)
hold on
for j = 1 : 3
    p{1,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.feedback.euler(init_index : fin_index,j)*180/pi, 'linewidth', 2, 'Color',color_list{j}, 'LineStyle', '-');
    p{2,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.trajectory.euler(init_index : fin_index,j)*180/pi, 'linewidth', 2.5, 'Color',color_list{j}, 'LineStyle', '--');
end
yh = ylabel('Attitude (deg)', 'FontName','Times New Roman','interpreter','latex');
xlabel('Time (s)', 'FontName','Times New Roman','interpreter','latex')
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
% xticklabels({})
grid on
title('(f)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.42*(yl(2)- yl(1))])
yh.Position(2) =  yh.Position(2) - 0*(yl(2)- yl(1));
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
legend([p{1,1}, p{1,2}, p{1,3}], {'Roll', 'Pitch', 'Yaw'}, 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')

nexttile(5)
hold on
for j = 1 : 3
    p{1,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.control.pos_err_filted(init_index : fin_index,j), 'linewidth', 3, 'Color',color_list{j}, 'LineStyle', '-');
end
ylabel('$\delta \mathbf{p}$ (m)', 'FontName','Times New Roman','interpreter','latex')
xlabel('Time (s)', 'FontName','Times New Roman','interpreter','latex')
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
ylim([-0.4, 0.4])
grid on
title('(e)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.42*(yl(2)- yl(1))])
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
legend([p{1,1}, p{1,2}, p{1,3}], {'X', 'Y', 'Z'}, 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')

nexttile(4)
hold on
p = [];
% p{1,1} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.control.thrust_cmd_filted(init_index : fin_index)/ACC2THRUSTCMD*0.98, 'linewidth', 2, 'Color',color_list{1}, 'LineStyle', '-');
p{1,1} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.imu.acc_filted(init_index : fin_index,1), 'linewidth', 3, 'Color',color_list{1}, 'LineStyle', '-');
p{1,2} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.trajectory.a_T(init_index : fin_index), 'linewidth', 3, 'Color',color_list{2}, 'LineStyle', '--');
ylabel('$a_T \ {\rm (m/s^2)}$', 'FontName','Times New Roman','interpreter','latex')
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
ylim([0 20])
grid on
title('(d)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.28*(yl(2)- yl(1))])
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
patch_y = [6 6 16 16];
patch_x = [xl(1), xl(2), xl(2), xl(1)];  
p_patch = patch( patch_x, patch_y,  'r','FaceAlpha',.15, 'LineStyle', 'none');
p_patch.FaceColor = patch_color{2};  
uistack(p_patch, 'bottom');
legend([p{1,1}, p{1,2}], 'Meas.', 'Ref.', 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')

nexttile(8)
hold on
for j = 1 : 3
    p{1,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.imu.gyro(init_index : fin_index,j)*180/pi, 'linewidth', 3, 'Color',color_list{j}, 'LineStyle', '-');
    p{2,j} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.trajectory.omega(init_index : fin_index,j)*180/pi, 'linewidth', 2.5, 'Color',color_list{j}, 'LineStyle', '--');
end
ylabel('$\boldmath{\omega}$ (deg/s)', 'FontName','Times New Roman','interpreter','latex')
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
% ylim([-250, 250])
ylim([-300, 400])
xlabel('Time (s)', 'FontName','Times New Roman','interpreter','latex')
% xticklabels({})
grid on
title('(h)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
% line([xl(1) xl(2)], [-200 -200], 'color', '#000000',  'LineStyle', ':', 'LineWidth', 3);
% line([xl(1) xl(2)], [200 200], 'color', '#000000',  'LineStyle', ':', 'LineWidth', 3);
yl = ylim;
xl = xlim;
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.42*(yl(2)- yl(1))])
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
patch_y = [-200 -200 200 200];
patch_x = [xl(1), xl(2), xl(2), xl(1)];  
p_patch = patch( patch_x, patch_y,  'r','FaceAlpha',.15, 'LineStyle', 'none');
p_patch.FaceColor = patch_color{2};  
uistack(p_patch, 'bottom');
legend([p{1,1}, p{1,2}, p{1,3}], {'X', 'Y', 'Z'}, 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')


nexttile(3)
hold on
alpha_data{1} = tran{1,k}.feedback.alpha;
alpha_data{2} = tran{1,k}.trajectory.alpha;
nan_id = isnan(alpha_data{1});
diff_nan_id = diff(nan_id);
flag_id = find(abs(diff_nan_id) > 0);
% cut_id = [0, 0, 0, 0];
cut_id = [20, 40];
for j = 1 : 2
    alpha_data{j}(flag_id(3) : flag_id(3)+cut_id(1)) = nan;
    alpha_data{j}(flag_id(4)-cut_id(2) : flag_id(4)) = nan;
end
p1 = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), alpha_data{1}(init_index : fin_index,1)*180/pi, 'linewidth', 3, 'color', color_list{1});
p2 = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), alpha_data{2}(init_index : fin_index,1)*180/pi, 'linewidth', 3, 'LineStyle', '--', 'color', color_list{2});
ylim([0,150]);
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
ylabel('$\alpha$ (deg)', 'FontName','Times New Roman','interpreter','latex')
grid on
title('(c)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.28*(yl(2)- yl(1))])
legend([p1, p2], {'Meas.', 'Ref.'}, 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')


nexttile(7)
hold on
beta_data{1} = tran{1,k}.feedback.beta;
beta_data{2} = tran{1,k}.trajectory.beta;
nan_id = isnan(beta_data{1});
diff_nan_id = diff(nan_id);
flag_id = find(abs(diff_nan_id) > 0);
% cut_id = [0, 0];
cut_id = [35, 55];
for j = 1 : 2
    beta_data{j}(flag_id(3) : flag_id(3)+cut_id(1)) = nan;
    beta_data{j}(flag_id(4)-cut_id(2) : flag_id(4)) = nan;
end
p1 = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), beta_data{1}(init_index : fin_index,1)*180/pi, 'linewidth', 3, 'color', color_list{1});
p2 = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), beta_data{2}(init_index : fin_index,1)*180/pi, 'linewidth', 3, 'LineStyle', '--', 'color', color_list{2});
ylim([-10,10]);
xlim([0, tran{1,k}.Time(fin_index)- tran{1,k}.Time(init_index)])
grid on
title('(g)', 'FontName','Times New Roman','interpreter','latex') 
set(gca,'FontSize',fig_fontsize);
yl = ylim;
xl = xlim;
for j = 1 : length(tran{1,k}.thr_index)
    x = [tran{1,k}.thr_index(j) + init_wait, tran{1,k}.thr_index(j) + init_wait]/100;   
    line( x, yl, 'color', color_list{5},  'LineStyle', ':', 'LineWidth', 4);
end
set(get(gca,'title'),'Position',[(xl(1) + xl(2))/2, yl(1) - 0.42*(yl(2)- yl(1))])
ylabel('$\beta$ (deg)', 'FontName','Times New Roman','interpreter','latex')
xlabel('Time (s)', 'FontName','Times New Roman','interpreter','latex')
set(gca,'FontSize',fig_fontsize);
legend([p1, p2], {'Meas.', 'Ref.'}, 'FontName','Times New Roman','interpreter','latex', 'Location','northwest', 'FontSize',fig_fontsize, 'Orientation','horizontal')


% exportgraphics(t,'thr_single_window_v10.pdf' ,'BackgroundColor','none', 'Resolution',200)
% exportgraphics(t,'thr_double_window_v8.pdf' ,'BackgroundColor','none', 'Resolution',200)

%% controls
fig_fontsize = 20;
fontsize_scale = 1;
figure(45)
t = tiledlayout(2,1);
t.TileSpacing = 'loose';
t.Padding = 'loose';
set(gcf,'PositionMode', 'manual')
set(gcf, 'Units', 'points');
set(gcf, 'Position', [50, 50, 1800, 600]);
p = {};
k_list = [1 3 4 5 6];

nexttile(1)
hold on
for k = k_list
    stg_index = tran{1,k}.stage_index(:);
    init_index = stg_index(1);
    fin_index =  min(stg_index(end)+10, length(tran{1,k}.Time));
    p{1,k} = plot(tran{1,k}.Time(init_index : fin_index)- tran{1,k}.Time(init_index), tran{1,k}.trajectory.a_T(init_index : fin_index), 'linewidth', 2);  
end
ylabel('$a_T \ {\rm (m/s^2)}$', 'FontName','Times New Roman','interpreter','latex')

%%
for k = 1 : 9
    for j = 1 : length(tran{1,k}.thr_index)
        if k == 5 && j ==1
           njj = 9; 
        end
        index = tran{1,k}.stage_index(1) + tran{1,k}.thr_index(j) -0;
        euler = rotation2euler(quat2rotation(tran{1,k}.trajectory.q(index,:)), 'ZXY');
        R = axis_angle2rotation([0 0 1], euler(3));
        tran{1,k}.thr_pos_err(j,:) = tran{1,k}.control.pos_err(index,:);
        tran{1,k}.thr_pos_err_rot(j,:) = (R * tran{1,k}.thr_pos_err(j,:)')';
        tran{1,k}.thr_pos_err_norm(j,1) = norm(tran{1,k}.thr_pos_err(j,:));
        tran{1,k}.thr_pos_err_rms(j,1) = rms(tran{1,k}.thr_pos_err(j,:));
        tran{1,k}.thr_atti_err(j,:) = tran{1,k}.control.atti_err(index,:) * 180/pi;
        tran{1,k}.thr_atti_err_norm(j,1) = norm(tran{1,k}.thr_atti_err(j,:));
        tran{1,k}.thr_atti_err_rms(j,1) = rms(tran{1,k}.thr_atti_err(j,:));
        
        tran{1,k}.thr_pos_yz_norm(j,1) = norm(tran{1,k}.thr_pos_err_rot(j,2:3));
        tran{1,k}.thr_rp_err_norm(j,1) = norm(tran{1,k}.thr_atti_err(j,1:2));
        tran{1,k}.thr_pos_yz_rms(j,1) = rms(tran{1,k}.thr_pos_err_rot(j,2:3));
        tran{1,k}.thr_rp_err_rms(j,1) = rms(tran{1,k}.thr_atti_err(j,1:2));

    end
    
    tran{1,k}.thr_pos_yz_norm_mean = mean(tran{1,k}.thr_pos_yz_norm);
    tran{1,k}.thr_rp_err_norm_mean = mean(tran{1,k}.thr_rp_err_norm);
end




